Sharp spectral gap and large time asymptotics for the Poisson-Nernst-Planck system with confinement

We study the Poisson--Nernst--Planck (Debye--H\"uckel) system for a single species of charged particles in $\mathbb R^d$, $d=2$ or $3$, with an external confinement potential. The particles repel each other through the Coulomb interaction. For a class of potentials with at least linear growth at infinity, solutions converge to the unique stationary state at an exponential rate in a weighted $\mathrm L^2$ space. The rate is given by the spectral gap of the linearized operator, which is symmetric for a scalar product adapted to the free energy. Our main result is that, for the harmonic potential $\phi(x)=\frac\mu2\,|x|^2$, this spectral gap is exactly $\mu$, for any mass and in both dimensions. The corresponding eigenspace is spanned by the translation modes. Unlike the attractive (Keller--Segel) case, the repulsive interaction destroys the monotonicity of the spectrum with respect to the angular momentum. We overcome this difficulty with a duality criterion and explicit \emph{chiral fluxes} built from vector spherical harmonics. These reduce the non-local spectral problem to one-dimensional weighted inequalities, which we prove by a ground state transform. The center of mass decays exactly like $e^{-\mu t}$. After removing this motion, the convergence rate improves to a second spectral gap $\Lambda_2>\mu$, for which we prove an explicit lower bound in terms of the central density of the stationary state. As consequences, we obtain rates of convergence in $\mathrm L^p$ norms, and improved intermediate asymptotics for the unconfined system in $\mathbb R^2$, after recentering at the center of mass.

==> anc/numerics_spectral_gap.py <==
# Supplementary code for "Sharp spectral gap and large time asymptotics for the Poisson-Nernst-Planck system with confinement".
# Requires numpy and scipy (tested with numpy 2.5, scipy 1.18).
"""Spectrum of Q2 = lambda Q1 for the linearized PNP system, harmonic potential mu|x|^2/2, by angular mode.
Stationary state: n' = -n (mu r - m/r^{d-1}), m' = r^{d-1} n, n(0)=n0 (radial ODE, solve_ivp, rtol 1e-12).
Mode l: f = a(r) Y_l, G = b(r) Y_l with b(r) = int K_l(r,s) n(s) a(s) s^{d-1} ds (exact radial Green kernels).
Q1 = int (a^2 n + a n b) r^{d-1} dr,  Q2 = int n [ (a+b)'^2 + l(l+d-2)/r^2 (a+b)^2 ] r^{d-1} dr.
Discretization: uniform grid on [0,R], trapezoidal quadrature for the Green integral and the mass terms,
centred differences (midpoint rule) for the gradient term. Constraint int a n r^{d-1}=0 for l=0, a(0)=0 for l>=1.
"""
import numpy as np, sys
from scipy.integrate import solve_ivp
from scipy.linalg import eigh, null_space
from scipy.optimize import brentq

def profile(d, n0, mu=1.0, R=40.0):
    def rhs(r, y):
        n, m = y
        return [-n*(mu*r - m/r**(d-1)), r**(d-1)*n]
    r0 = 1e-6
    y0 = [n0, n0*r0**d/d]
    sol = solve_ivp(rhs, [r0, R], y0, rtol=1e-12, atol=1e-300, dense_output=True, method='DOP853')
    return sol

def mass(d, n0, mu=1.0):
    sol = profile(d, n0, mu)
    S = 2*np.pi if d == 2 else 4*np.pi
    return S*sol.y[1, -1]

def n0_for_mass(d, M, mu=1.0):
    return brentq(lambda x: mass(d, x, mu) - M, 1e-8, d*mu*(1-1e-15), xtol=1e-15, rtol=1e-14)

def kernel(d, l, r, s):
    rl = np.minimum.outer(r, s); rg = np.maximum.outer(r, s)
    with np.errstate(divide='ignore', invalid='ignore'):
        if d == 2:
            K = -np.log(rg) if l == 0 else (rl/rg)**l/(2*l)
        else:
            K = rl**l/((2*l+1)*rg**(l+1))
    K[~np.isfinite(K)] = 0.0
    return K

def eigs(d, l, n0, N, R, mu=1.0, k=3):
    """Cell-centred grid r_i=(i-1/2)h, midpoint quadrature, symmetric rescaling y = sqrt(n r^{d-1} h) a."""
    sol = profile(d, n0, mu, R=R+1)
    h = R/N
    r = (np.arange(N)+0.5)*h
    n = sol.sol(r)[0]
    Wn = n*r**(d-1)*h
    Wh = np.sqrt(Wn)
    K = kernel(d, l, r, r)
    Bt = np.eye(N) + (Wh[:, None]*K)*Wh[None, :]          # Q1 in y-variables
    Mt = np.diag(1.0/Wh) + K*Wh[None, :]                    # u = M y
    rf = np.arange(1, N)*h                                   # interior faces
    nf = sol.sol(rf)[0]
    G = (Mt[1:]-Mt[:-1])/h                                   # gradient of u on faces
    At = G.T @ ((nf*rf**(d-1)*h)[:, None]*G)
    L = l*(l+d-2)
    if L > 0:
        At += L*(Mt.T @ ((n*r**(d-3)*h)[:, None]*Mt))
    if l == 0:
        P = null_space(Wh[None, :])
        At = P.T @ At @ P; Bt = P.T @ Bt @ P
    At = (At+At.T)/2; Bt = (Bt+Bt.T)/2
    return eigh(At, Bt, eigvals_only=True, subset_by_index=[0, k-1])



if __name__ == '__main__':
    # Reproduces the table of Remark Rem:Numerics (mu = 1). Runtime: about 7 minutes.
    cases = [(2, x) for x in (0.05, 1.0, 1.9, 1.99)] + [(3, x) for x in (0.1, 1.5, 2.9, 2.999)]
    out = []
    for d, n0 in cases:
        M = mass(d, n0); R = 20.0
        row = dict(d=d, n0=n0, M=M)
        errs = []
        for l in range(5):
            e1 = eigs(d, l, n0, 1600, R, k=2); e2 = eigs(d, l, n0, 3200, R, k=2)
            ex = (4*e2-e1)/3; errs.append(float(np.max(np.abs(e2-ex))))
            row[f'l{l}'] = ex.tolist()
        row['err'] = max(errs)
        row['trunc'] = float(np.max(np.abs(eigs(d, 2, n0, 2400, 26.0, k=2)-eigs(d, 2, n0, 2400, 20.0, k=2))))
        out.append(row)
        print(d, n0, round(M, 4), [round(row[f'l{l}'][0], 4) for l in range(5)], 'l1#2', round(row['l1'][1], 4), 'err', row['err'], 'trunc', row['trunc'], flush=True)

